The Reconfiguration Premium: Co-movement Structure as an Unspanned Dimension of the Variance Risk Premium

Hedge ratios, factor models and diversified portfolios all rest on an estimate of which firms move together. That estimate is not stable: firms migrate between the groupings the market treats as coherent, and when enough migrate the organizing axes of the cross-section turn. We measure the rate of that turning as the mean squared sine of the principal angles between subdominant eigenspaces of consecutive twelve-month S&P 500 correlation matrices. A typical month rewrites a fifth of the structure and carries four-fifths forward. That rate is priced: it couples to the aggregate variance risk premium at t = 5.40, no level measure correlates above 0.32, and the implied-correlation surface spans at most 6.7 percent of it. Only the persistent component is priced - the premium compensates the pace of revision, not the distance traveled. The mechanism is prepayment: implied variance rises on impact, volatility follows two to three quarters later (simulated-null p < 0.03 at h = 1-9), and the premium converges as it arrives. Three pre-registered boundaries hold: no timing alpha, no crash protection, and a downside version inseparable from intensity. The premium is, in part, rent on exposure held over a map still being redrawn.

==> anc/ticker_inventory.csv <==
ticker,first_obs,last_obs,n_obs,coverage_pct
A,1999-12-31,2025-12-31,313,82.6
AAL,1994-06-30,2025-12-31,379,100.0
AAPL,1994-06-30,2025-12-31,379,100.0
ABT,1994-06-30,2025-12-31,379,100.0
ACGL,1995-10-31,2025-12-31,363,95.8
ADBE,1994-06-30,2025-12-31,379,100.0
ADI,1994-06-30,2025-12-31,379,100.0
ADM,1994-06-30,2025-12-31,379,100.0
ADP,1994-06-30,2025-12-31,379,100.0
ADSK,1994-11-30,2025-12-31,374,98.7
AEE,1994-06-30,2025-12-31,379,100.0
AEP,1994-06-30,2025-12-31,379,100.0
AES,1994-06-30,2025-12-31,379,100.0
AFL,1994-06-30,2025-12-31,379,100.0
AIG,1994-06-30,2025-12-31,283,74.7
AJG,1994-06-30,2025-12-31,379,100.0
AKAM,1999-11-30,2025-12-31,314,82.8
ALB,1994-06-30,2025-12-31,379,100.0
ALK,1994-06-30,2025-12-31,379,100.0
ALL,1994-06-30,2025-12-31,379,100.0
AMAT,1994-06-30,2025-12-31,379,100.0
AMD,1994-06-30,2025-12-31,379,100.0
AME,1994-06-30,2025-12-31,379,100.0
AMG,1997-12-31,2025-12-31,337,88.9
AMGN,1994-06-30,2025-12-31,379,100.0
AMT,1998-03-31,2025-12-31,334,88.1
AMZN,1997-06-30,2025-12-31,343,90.5
AN,1994-06-30,2025-12-31,379,100.0
ANF,1996-10-31,2025-12-31,351,92.6
AON,1994-06-30,2025-12-31,379,100.0
AOS,1994-06-30,2025-12-31,379,100.0
APA,1994-06-30,2025-12-31,379,100.0
APD,1994-06-30,2025-12-31,379,100.0
APH,1994-06-30,2025-12-31,379,100.0
ASH,1994-06-30,2025-12-31,379,100.0
ATGE,1994-06-30,2025-12-31,379,100.0
ATI,1994-11-30,2025-12-31,374,98.7
ATO,1994-06-30,2025-12-31,379,100.0
AVB,1994-06-30,2025-12-31,379,100.0
AVY,1994-06-30,2025-12-31,379,100.0
AXP,1994-06-30,2025-12-31,379,100.0
AZO,1994-06-30,2019-02-28,297,78.4
BA,1994-06-30,2025-12-31,379,100.0
BAC,1994-06-30,2025-12-31,379,100.0
BALL,1994-06-30,2025-12-31,379,100.0
BAX,1994-06-30,2025-12-31,379,100.0
BBWI,1994-06-30,2025-12-31,379,100.0
BBY,1994-06-30,2025-12-31,379,100.0
BC,1994-06-30,2025-12-31,379,100.0
BDX,1994-06-30,2025-12-31,379,100.0
BEN,1994-06-30,2025-12-31,379,100.0
BF.B,1994-06-30,2025-12-31,379,100.0
BIGGQ,1994-06-30,2025-05-31,372,98.2
BIIB,1994-06-30,2025-12-31,379,100.0
BIO,1994-06-30,2025-12-31,379,100.0
BK,1994-06-30,2025-12-31,379,100.0
BLK,1999-11-30,2025-05-31,303,79.9
BMY,1994-06-30,2025-12-31,379,100.0
BRK.B,1996-06-30,2025-12-31,355,93.7
BRO,1994-06-30,2025-12-31,379,100.0
BSX,1994-06-30,2025-12-31,379,100.0
BWA,1994-06-30,2025-12-31,379,100.0
BXP,1997-07-31,2025-12-31,342,90.2
C,1994-06-30,2025-12-31,379,100.0
CAG,1994-06-30,2025-12-31,379,100.0
CAH,1994-06-30,2025-12-31,379,100.0
CAT,1994-06-30,2025-12-31,379,100.0
CB,1994-06-30,2025-12-31,379,100.0
CCI,1998-09-30,2025-12-31,328,86.5
CCL,1994-06-30,2025-12-31,379,100.0
CDNS,1994-06-30,2025-12-31,379,100.0
CHD,1994-06-30,2025-12-31,379,100.0
CHRW,1997-11-30,2025-12-31,338,89.2
CI,1994-06-30,2025-12-31,379,100.0
CIEN,1997-03-31,2025-12-31,346,91.3
CINF,1994-06-30,2025-12-31,379,100.0
CL,1994-06-30,2025-12-31,379,100.0
CLF,1994-06-30,2025-12-31,379,100.0
CLX,1994-06-30,2025-12-31,379,100.0
CMCSA,1994-06-30,2025-12-31,379,100.0
CMI,1994-06-30,2025-12-31,379,100.0
CMS,1994-06-30,2025-12-31,379,100.0
CNP,1994-06-30,2025-12-31,379,100.0
CNX,1999-05-31,2025-12-31,320,84.4
COF,1994-12-31,2025-12-31,373,98.4
COO,1994-06-30,2025-12-31,379,100.0
COP,1994-06-30,2025-12-31,379,100.0
COR,1995-05-31,2025-12-31,368,97.1
COST,1994-06-30,2025-12-31,375,98.9
CPB,1994-06-30,2025-12-31,379,100.0
CPRT,1994-06-30,2025-12-31,379,100.0
CRL,2000-07-31,2025-12-31,306,80.7
CSCO,1994-06-30,2025-12-31,379,100.0
CSGP,1998-08-31,2025-12-31,329,86.8
CSX,1994-06-30,2025-12-31,379,100.0
CTAS,1994-06-30,2025-12-31,379,100.0
CTRA,1994-06-30,2025-12-31,379,100.0
CTSH,1998-07-31,2025-12-31,330,87.1
CVS,1994-06-30,2025-12-31,379,100.0
CVX,1994-06-30,2025-12-31,379,100.0
D,1994-06-30,2025-12-31,379,100.0
DD,1994-06-30,2025-12-31,379,100.0
DDS,1994-06-30,2025-12-31,379,100.0
DE,1994-06-30,2025-12-31,379,100.0
DECK,1994-06-30,2025-12-31,379,100.0
DGX,1997-01-31,2025-12-31,348,91.8
DHI,1994-06-30,2025-12-31,379,100.0
DHR,1994-06-30,2025-12-31,379,100.0
DINO,1994-06-30,2025-12-31,379,100.0
DIS,1994-06-30,2025-12-31,379,100.0
DLTR,1995-04-30,2025-12-31,369,97.4
DOC,1994-06-30,2025-12-31,379,100.0
DOV,1994-06-30,2025-12-31,379,100.0
DRI,1995-06-30,2025-12-31,367,96.8
DTE,1994-06-30,2025-12-31,379,100.0
DUK,1994-06-30,2025-12-31,379,100.0
DVA,1995-11-30,2025-12-31,362,95.5
DVN,1994-06-30,2025-12-31,379,100.0
DXC,1994-06-30,2025-12-31,379,100.0
EA,1994-06-30,2025-12-31,379,100.0
EBAY,1998-10-31,2025-12-31,327,86.3
ECL,1994-06-30,2025-12-31,379,100.0
ED,1994-06-30,2025-12-31,379,100.0
EFX,1994-06-30,2025-12-31,379,100.0
EG,1995-11-30,2025-12-31,362,95.5
EIX,1994-06-30,2025-12-31,379,100.0
EL,1995-12-31,2025-12-31,361,95.3
EME,1996-01-31,2025-12-31,360,95.0
EMN,1994-06-30,2025-12-31,379,100.0
EMR,1994-06-30,2025-12-31,379,100.0
ENB,1995-02-28,2025-12-31,371,97.9
EOG,1994-06-30,2025-12-31,379,100.0
EQIX,2000-09-30,2025-12-31,304,80.2
EQR,1994-06-30,2025-12-31,379,100.0
EQT,1994-06-30,2025-12-31,379,100.0
ERIE,1995-11-30,2025-12-31,362,95.5
ES,1994-06-30,2025-12-31,379,100.0
ESS,1994-07-31,2025-12-31,378,99.7
ETN,1994-06-30,2025-12-31,379,100.0
ETR,1994-06-30,2025-12-31,379,100.0
EVRG,1994-06-30,2025-12-31,379,100.0
EW,2000-04-30,2025-12-31,309,81.5
EXC,1994-06-30,2025-12-31,379,100.0
EXPD,1994-06-30,2025-12-31,379,100.0
F,1994-06-30,2025-12-31,379,100.0
FAST,1994-06-30,2025-12-31,379,100.0
FCX,1995-08-31,2025-12-31,365,96.3
FDS,1996-07-31,2025-12-31,354,93.4
FDX,1994-06-30,2025-12-31,379,100.0
FE,1997-12-31,2025-12-31,337,88.9
FFIV,1999-07-31,2025-12-31,318,83.9
FHI,1998-06-30,2025-12-31,331,87.3
FHN,1994-06-30,2025-12-31,379,100.0
FICO,1994-06-30,2023-10-31,353,93.1
FISV,1994-06-30,2025-12-31,379,100.0
FITB,1994-06-30,2025-12-31,379,100.0
FIX,1997-07-31,2025-12-31,342,90.2
FLS,1994-06-30,2025-12-31,379,100.0
FMC,1994-06-30,2025-12-31,379,100.0
FMCC,1994-06-30,2025-12-31,379,100.0
FNMA,1994-06-30,2025-12-31,379,100.0
FOSL,1994-06-30,2025-12-31,379,100.0
FRT,1994-06-30,2025-12-31,379,100.0
GAP,1994-06-30,2025-12-31,379,100.0
GD,1994-06-30,2025-12-31,379,100.0
GE,1994-06-30,2025-12-31,379,100.0
GEN,1994-06-30,2025-12-31,379,100.0
GHC,1994-06-30,2025-07-31,374,98.7
GILD,1994-06-30,2025-12-31,379,100.0
GIS,1994-06-30,2025-12-31,379,100.0
GL,1994-06-30,2025-12-31,379,100.0
GLW,1994-06-30,2025-12-31,379,100.0
GPC,1994-06-30,2025-12-31,379,100.0
GS,1999-06-30,2025-12-31,319,84.2
GT,1994-06-30,2025-12-31,379,100.0
GWW,1994-06-30,2025-11-30,363,95.8
HAL,1994-06-30,2025-12-31,379,100.0
HAS,1994-06-30,2025-12-31,379,100.0
HBAN,1994-06-30,2025-12-31,379,100.0
HD,1994-06-30,2025-12-31,379,100.0
HIG,1996-01-31,2025-12-31,360,95.0
HOG,1994-06-30,2025-12-31,379,100.0
HOLX,1994-06-30,2025-12-31,379,100.0
HON,1994-06-30,2025-12-31,379,100.0
HP,1994-06-30,2025-12-31,379,100.0
HPQ,1994-06-30,2025-12-31,379,100.0
HRB,1994-06-30,2025-12-31,379,100.0
HRL,1994-06-30,2025-12-31,379,100.0
HSIC,1995-12-31,2025-12-31,361,95.3
HST,1994-06-30,2025-12-31,379,100.0
HSY,1994-06-30,2025-12-31,379,100.0
HUBB,1994-06-30,2025-12-31,379,100.0
HUM,1994-06-30,2025-12-31,379,100.0
IBM,1994-06-30,2025-12-31,379,100.0
IDXX,1994-06-30,2025-12-31,379,100.0
IEX,1994-06-30,2025-12-31,379,100.0
IFF,1994-06-30,2025-12-31,379,100.0
ILMN,2000-08-31,2025-12-31,305,80.5
INCY,1994-06-30,2025-12-31,379,100.0
INTC,1994-06-30,2025-12-31,379,100.0
INTU,1994-06-30,2025-12-31,379,100.0
IP,1994-06-30,2025-12-31,379,100.0
IRM,1996-03-31,2025-12-31,358,94.5
ISRG,2000-07-31,2025-12-31,306,80.7
IT,1994-06-30,2025-12-31,379,100.0
ITT,1994-11-30,2025-12-31,374,98.7
ITW,1994-06-30,2025-12-31,379,100.0
IVZ,1995-08-31,2025-12-31,365,96.3
J,1994-06-30,2025-12-31,379,100.0
JBHT,1994-06-30,2025-12-31,379,100.0
JBL,1994-06-30,2025-12-31,379,100.0
JCI,1994-06-30,2025-12-31,379,100.0
JEF,1994-06-30,2025-12-31,379,100.0
JKHY,1994-06-30,2025-12-31,379,100.0
JNJ,1994-06-30,2025-12-31,379,100.0
JPM,1994-06-30,2025-12-31,379,100.0
KBH,1994-06-30,2025-12-31,379,100.0
KEY,1994-06-30,2025-12-31,379,100.0
KIM,1994-06-30,2025-12-31,379,100.0
KLAC,1994-06-30,2025-08-31,375,98.9
KMB,1994-06-30,2025-12-31,379,100.0
KMX,1997-03-31,2025-12-31,346,91.3
KO,1994-06-30,2025-12-31,379,100.0
KR,1994-06-30,2025-12-31,379,100.0
KSS,1994-06-30,2025-12-31,379,100.0
L,1994-06-30,2025-12-31,379,100.0
LEG,1994-06-30,2025-12-31,379,100.0
LEN,1994-11-30,2025-12-31,374,98.7
LH,1994-06-30,2025-12-31,379,100.0
LHX,1994-06-30,2025-12-31,379,100.0
LII,1999-08-31,2025-12-31,317,83.6
LIN,1994-06-30,2025-12-31,379,100.0
LLY,1994-06-30,2025-10-31,377,99.5
LMT,1995-02-28,2025-12-31,371,97.9
LNC,1994-06-30,2025-12-31,379,100.0
LNT,1994-06-30,2025-12-31,379,100.0
LOW,1994-06-30,2025-12-31,379,100.0
LRCX,1994-06-30,2025-12-31,379,100.0
LUMN,1994-06-30,2025-12-31,379,100.0
LUV,1994-06-30,2025-12-31,379,100.0
M,1994-06-30,2025-12-31,379,100.0
MAC,1994-06-30,2025-12-31,379,100.0
MAR,1998-04-30,2025-12-31,333,87.9
MAS,1994-06-30,2025-12-31,379,100.0
MAT,1994-06-30,2025-12-31,379,100.0
MBI,1994-06-30,2025-12-31,379,100.0
MCD,1994-06-30,2025-12-31,379,100.0
MCHP,1994-06-30,2025-12-31,379,100.0
MCK,1994-11-30,2025-12-31,374,98.7
MCO,1994-06-30,2025-12-31,379,100.0
MDT,1994-06-30,2025-12-31,379,100.0
MET,2000-05-31,2025-12-31,308,81.3
MGM,1994-06-30,2025-12-31,379,100.0
MHK,1994-06-30,2025-12-31,379,100.0
MKC,1994-06-30,2025-12-31,379,100.0
MLM,1994-06-30,2025-12-31,379,100.0
MMM,1994-06-30,2025-12-31,379,100.0
MNST,1994-06-30,2025-12-31,379,100.0
MO,1994-06-30,2025-12-31,379,100.0
MOS,1994-06-30,2025-12-31,379,100.0
MRK,1994-06-30,2025-12-31,379,100.0
MRSH,1994-06-30,2025-12-31,379,100.0
MS,1994-06-30,2025-12-31,379,100.0
MSFT,1994-06-30,2025-12-31,379,100.0
MSI,1994-06-30,2025-12-31,379,100.0
MTB,1994-06-30,2025-12-31,379,100.0
MTG,1994-06-30,2025-12-31,379,100.0
MTW,1994-06-30,2025-12-31,379,100.0
MU,1994-06-30,2025-12-31,379,100.0
MUR,1994-06-30,2025-12-31,379,100.0
NDSN,1994-06-30,2025-12-31,379,100.0
NEE,1994-06-30,2025-12-31,379,100.0
NEM,1994-06-30,2025-12-31,379,100.0
NI,1994-06-30,2025-12-31,379,100.0
NKE,1994-06-30,2025-12-31,379,100.0
NKTR,1994-06-30,2025-12-31,373,98.4
NOC,1994-06-30,2025-12-31,379,100.0
NOV,1996-11-30,2025-12-31,350,92.3
NSC,1994-06-30,2025-12-31,379,100.0
NTAP,1995-12-31,2025-12-31,361,95.3
NTRS,1994-06-30,2025-12-31,379,100.0
NUE,1994-06-30,2025-12-31,379,100.0
NVDA,1999-02-28,2025-12-31,323,85.2
NWL,1994-06-30,2025-12-31,379,100.0
NYT,1994-06-30,2025-12-31,379,100.0
O,1994-11-30,2025-12-31,374,98.7
ODFL,1994-06-30,2025-12-31,379,100.0
ODP,2000-02-29,2025-12-31,311,82.1
OI,1994-06-30,2025-12-31,379,100.0
OKE,1994-06-30,2025-12-31,379,100.0
OMC,1994-06-30,2025-12-31,379,100.0
ON,2000-05-31,2025-12-31,308,81.3
ORCL,1994-06-30,2025-12-31,379,100.0
ORLY,1994-06-30,2025-12-31,379,100.0
OXY,1994-06-30,2025-12-31,379,100.0
PAYX,1994-06-30,2025-12-31,379,100.0
PBI,1994-06-30,2025-12-31,379,100.0
PCAR,1994-06-30,2025-12-31,379,100.0
PCG,1994-06-30,2025-12-31,379,100.0
PEG,1994-06-30,2025-12-31,379,100.0
PENN,1994-06-30,2025-12-31,379,100.0
PEP,1994-06-30,2025-12-31,379,100.0
PFE,1994-06-30,2025-12-31,379,100.0
PG,1994-06-30,2025-12-31,379,100.0
PGR,1994-06-30,2025-12-31,379,100.0
PH,1994-06-30,2025-12-31,379,100.0
PHM,1994-06-30,2025-12-31,379,100.0
PKG,2000-02-29,2025-12-31,311,82.1
PLD,1997-12-31,2025-12-31,337,88.9
PNC,1994-06-30,2025-12-31,379,100.0
PNR,1994-06-30,2025-12-31,379,100.0
PNW,1994-06-30,2025-12-31,379,100.0
POOL,1995-11-30,2025-12-31,362,95.5
PPG,1994-06-30,2025-12-31,379,100.0
PPL,1994-06-30,2025-12-31,379,100.0
PRGO,1994-06-30,2025-12-31,379,100.0
PSA,1994-06-30,2025-12-31,379,100.0
PSKY,1994-11-30,2025-12-31,374,98.7
PTC,1994-06-30,2025-12-31,379,100.0
PVH,1994-06-30,2025-12-31,379,100.0
PWR,1998-03-31,2025-12-31,334,88.1
QCOM,1994-06-30,2025-12-31,379,100.0
R,1994-06-30,2025-12-31,379,100.0
RCL,1994-06-30,2025-12-31,379,100.0
REGN,1994-06-30,2025-12-31,374,98.7
RF,1998-03-31,2025-12-31,334,88.1
RHI,1994-06-30,2025-12-31,379,100.0
RIG,1994-06-30,2025-12-31,379,100.0
RJF,1994-06-30,2025-12-31,379,100.0
RL,1997-07-31,2025-12-31,342,90.2
RMD,1995-07-31,2025-12-31,366,96.6
ROK,1994-06-30,2025-12-31,379,100.0
ROL,1994-06-30,2025-12-31,379,100.0
ROP,1994-06-30,2025-12-31,379,100.0
ROST,1994-06-30,2025-12-31,379,100.0
RRC,1994-06-30,2025-12-31,379,100.0
RSG,1998-08-31,2025-12-31,329,86.8
RTX,1994-06-30,2025-12-31,379,100.0
RVTY,1994-06-30,2025-12-31,379,100.0
SBUX,1994-06-30,2025-12-31,379,100.0
SCHW,1994-06-30,2025-12-31,379,100.0
SEE,1994-11-30,2025-12-31,374,98.7
SHW,1994-06-30,2025-12-31,379,100.0
SIG,1994-11-30,2025-12-31,374,98.7
SITC,1994-06-30,2025-12-31,379,100.0
SJM,1994-11-30,2025-12-31,374,98.7
SLB,1994-06-30,2025-12-31,379,100.0
SLG,1997-09-30,2025-12-31,340,89.7
SLM,1994-06-30,2025-12-31,379,100.0
SNA,1994-06-30,2025-12-31,379,100.0
SNPS,1994-06-30,2025-12-31,379,100.0
SO,1994-06-30,2025-12-31,379,100.0
SPG,1994-06-30,2025-12-31,379,100.0
SPGI,1994-06-30,2025-12-31,379,100.0
SRE,1994-06-30,2025-12-31,379,100.0
SSP,1994-11-30,2025-12-31,374,98.7
STE,1994-06-30,2025-12-31,379,100.0
STLD,1996-12-31,2025-12-31,349,92.1
STT,1994-06-30,2025-12-31,379,100.0
STZ,1994-06-30,2025-12-31,379,100.0
SWK,1994-06-30,2025-12-31,379,100.0
SWKS,1994-06-30,2025-12-31,379,100.0
SYK,1994-06-30,2025-12-31,379,100.0
SYY,1994-06-30,2025-12-31,379,100.0
T,1994-06-30,2025-12-31,379,100.0
TAP,1994-06-30,2025-12-31,379,100.0
TDY,1999-12-31,2025-12-31,313,82.6
TECH,1994-06-30,2025-12-31,379,100.0
TER,1994-06-30,2025-12-31,379,100.0
TEVA,1994-06-30,2025-12-31,379,100.0
TEX,1994-06-30,2025-12-31,379,100.0
TFC,1994-06-30,2025-12-31,379,100.0
TFX,1994-06-30,2025-12-31,379,100.0
TGNA,1994-06-30,2025-12-31,379,100.0
TGT,1994-06-30,2025-12-31,379,100.0
THC,1994-06-30,2025-12-31,379,100.0
TJX,1994-06-30,2025-12-31,379,100.0
TMO,1994-06-30,2025-12-31,379,100.0
TPL,1994-06-30,2025-12-31,379,100.0
TPR,2000-11-30,2025-12-31,302,79.7
TRMB,1994-06-30,2025-12-31,379,100.0
TROW,1994-06-30,2025-12-31,379,100.0
TRV,1994-06-30,2025-12-31,379,100.0
TSCO,1994-06-30,2025-12-31,379,100.0
TSN,1994-06-30,2025-12-31,379,100.0
TT,1994-06-30,2025-12-31,379,100.0
TXN,1994-06-30,2025-12-31,379,100.0
TXT,1994-06-30,2025-12-31,379,100.0
TYL,1994-06-30,2025-12-31,379,100.0
UDR,1994-06-30,2025-12-31,379,100.0
UHS,1994-06-30,2025-12-31,379,100.0
UIS,1994-06-30,2025-12-31,379,100.0
UNH,1994-06-30,2025-12-31,379,100.0
UNM,1994-06-30,2025-12-31,379,100.0
UNP,1994-06-30,2025-12-31,379,100.0
UPS,1999-12-31,2025-12-31,313,82.6
URBN,1994-06-30,2025-12-31,379,100.0
URI,1998-01-31,2025-12-31,336,88.7
USB,1994-06-30,2025-12-31,379,100.0
VFC,1994-06-30,2025-12-31,379,100.0
VIAV,1994-06-30,2025-12-31,379,100.0
VLO,1997-09-30,2025-12-31,340,89.7
VMC,1994-06-30,2025-12-31,379,100.0
VNO,1994-06-30,2025-12-31,379,100.0
VRSN,1998-02-28,2025-12-31,335,88.4
VRTX,1994-06-30,2025-12-31,379,100.0
VTR,1994-11-30,2025-12-31,374,98.7
VTRS,1994-06-30,2025-12-31,379,100.0
VZ,1994-06-30,2025-12-31,379,100.0
WAB,1995-07-31,2025-12-31,366,96.6
WAT,1995-12-31,2025-12-31,361,95.3
WDC,1994-06-30,2025-12-31,379,100.0
WEC,1994-06-30,2025-12-31,379,100.0
WELL,1994-06-30,2025-12-31,379,100.0
WFC,1994-06-30,2025-12-31,379,100.0
WHR,1994-06-30,2025-12-31,379,100.0
WM,1994-06-30,2025-12-31,379,100.0
WMB,1994-06-30,2025-12-31,379,100.0
WMT,1994-06-30,2025-12-31,379,100.0
WRB,1994-06-30,2025-12-31,379,100.0
WSM,1994-06-30,2025-12-31,379,100.0
WST,1994-06-30,2025-12-31,379,100.0
WY,1994-06-30,2025-12-31,379,100.0
XEL,1994-06-30,2025-12-31,379,100.0
XOM,1994-06-30,2025-12-31,379,100.0
XRAY,1994-06-30,2025-12-31,379,100.0
XRX,1994-06-30,2025-12-31,379,100.0
YUM,1997-10-31,2025-12-31,339,89.4
ZBRA,1994-06-30,2025-12-31,379,100.0
ZION,1994-06-30,2025-12-31,379,100.0

